Rethinking Misalignment to Raise the Bar for Heap Pointer Corruption

Heap layout randomization renders a good portion of heap vulnerabilities unexploitable. However, some remnants of the vulnerabilities are still exploitable even under the randomized layout. According to our analysis, such heap exploits often abuse pointer-width allocation granularity to spray crafted pointers. To address this problem, we explore the efficacy of byte-granularity (the most fine-grained) heap randomization. Heap randomization, in general, has been a well-trodden area; however, the efficacy of byte-granularity randomization has never been fully explored as \emph{misalignment} raises various concerns. This paper unravels the pros and cons of byte-granularity heap randomization by conducting comprehensive analysis in three folds: (i) security effectiveness, (ii) performance impact, and (iii) compatibility analysis to measure deployment cost. Security discussion based on 20 CVE case studies suggests that byte-granularity heap randomization raises the bar against heap exploits more than we initially expected; as pointer spraying approach is becoming prevalent in modern heap exploits. Afterward, to demystify the skeptical concerns regarding misalignment, we conduct cycle-level microbenchmarks and report that the performance cost is highly concentrated to edge cases depending on L1-cache line. Based on such observations, we design and implement an allocator suited to optimize the performance cost of byte-granularity heap randomization; then evaluate the performance with the memory-intensive benchmark (SPEC2006). Finally, we discuss compatibility issues using Coreutils, Nginx, and ChakraCore.

==> code/locktest.c <==
// gcc -o test test.c -m32 -lpthread
#include <stdio.h>
#include <pthread.h>
#include <sys/mman.h>

#define LOCK 1  // to test unlocked version, remove this

// write 0x00000000 and 0xffffffff repeatedly.
// set eax same as 0(edi) so we write 0(edi) with ebx
void* writer(void* a){
    asm(
        "movl $0x66666ffe, %edi\n"  
        "START1:\n"
        "movl $0x00000000, %eax\n"
        "movl $0xffffffff, %ebx\n"
#ifdef LOCK
        "lock cmpxchg %ebx, 0x0(%edi)\n"
#else
        "cmpxchg %ebx, 0x0(%edi)\n"
#endif

        "movl $0xffffffff, %eax\n"
        "movl $0x00000000, %ebx\n"
#ifdef LOCK
        "lock cmpxchg %ebx, 0x0(%edi)\n"
#else
        "cmpxchg %ebx, 0x0(%edi)\n"
#endif
        "loop START1\n"
    );
}

// read shared memory repeatedly. set eax to invalid value. 
// so we never update 0(edi) and just read that value to eax.
void* reader(void* a){
    asm(
        "movl $0x66666ffe, %edi\n"
        "START2:\n"
        "movl $0xdeadbeef, %eax\n"
        "movl $0xdeadbeef, %ebx\n"
#ifdef LOCK
        "lock cmpxchg %ebx, 0x0(%edi)\n"
#else
        "cmpxchg %ebx, 0x0(%edi)\n"
#endif
        "cmpl $0x0, %eax\n"
        "jz START2\n"
        "cmpl $0xffffffff, %eax\n"
        "jz START2\n"
// reader crashes if atomicity breaks.
        "xor %esp, %esp\n"
        "pop %esp\n"
    );
    
}

int main(){
        
    void* p = mmap((void*)0x66666000, 0x2000, PROT_READ|PROT_WRITE, MAP_ANONYMOUS|MAP_FIXED|MAP_PRIVATE, -1, 0);
    if((int)p==-1){
        printf("mmap failed\n");
        return 0;
    }

    pthread_t th;
    pthread_t th2;
	pthread_create( &th, 0, reader, 0);
	pthread_detach( th );
	pthread_create( &th2, 0, writer, 0);
	pthread_detach( th2 );

    printf("testing atomic access for unaligned (cache-split) memory\n");
    while(1){
        sleep(5);
    }
	
	return 0;
}




==> code/memcpylinux.c <==
#include <string.h>
#include <stdlib.h>
#include <stdio.h>
#include <sys/time.h>
#define MAX_EXPERIMENT 5
#define ITER_CNT 100000
#define MAX_SIZE 0x100000
#define PAGE_SIZE 0x1000
void time_subtract(struct timeval* a, struct timeval* b){
    a->tv_sec -= b->tv_sec;
    if (a->tv_usec >= b->tv_usec){
        a->tv_usec -= b->tv_usec;
    }
    else{
        a->tv_sec --;
        a->tv_usec += (1000*1000) - b->tv_usec;
    }
}

int main(){
    char *str1, *str2;
    struct timeval t0, t1;
    // 1MB buffer
    str1 = (char*)malloc(sizeof(char)*MAX_SIZE+PAGE_SIZE);
    str2 = (char*)malloc(sizeof(char)*MAX_SIZE+PAGE_SIZE);
    int n, i;
    for(n=0; n<MAX_EXPERIMENT; n++){
        printf("benchmark round %d\n", n+1);
        gettimeofday(&t0, NULL);
        for (i=0; i<ITER_CNT; i++) {
            memcpy(&str1[0], &str2[0], MAX_SIZE);
        }
        gettimeofday(&t1, NULL);
        time_subtract(&t1, &t0);
        printf("Aligned %zu.%lu\n", t1.tv_sec, t1.tv_usec);
        gettimeofday(&t0, NULL);
        for (i=0; i<ITER_CNT; i++) {
            memcpy(&str1[1], &str2[7], MAX_SIZE);
        }
        gettimeofday(&t1, NULL);
        time_subtract(&t1, &t0);
        printf("Unaligned %zu.%lu\n", t1.tv_sec, t1.tv_usec);
    }
    return 0;
}


==> code/memcpywindows.c <==
#include "stdafx.h"
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <Windows.h>
#define MAX_EXPERIMENT 5
#define MAX_SIZE 0x100000
#define PAGE_SIZE 0x1000
int _tmain(int argc, _TCHAR* argv[]){
	char *str1, *str2;
    LARGE_INTEGER cnt, cnt2, freq;
	// 1MB buffer
	str1 = (char*)malloc(sizeof(char)*MAX_SIZE+PAGE_SIZE);
	str2 = (char*)malloc(sizeof(char)*MAX_SIZE+PAGE_SIZE);
	
	double aligned_result=0.0, unaligned_result=0.0;
	unsigned long long t1, t2, f;
	int n, i;
	for(n=0; n<MAX_EXPERIMENT; n++){
		printf("benchmark round %d\n", n+1);
		printf("start aligned memcpy...\n");
		QueryPerformanceFrequency(&freq);
		QueryPerformanceCounter(&cnt);
		for (i=0;i<100000;i++){
			memcpy((void*)(str1+0x0),(void*)(str2+0x0),MAX_SIZE);	// aligned
		}
		QueryPerformanceCounter( &cnt2 );
		t1 = cnt.QuadPart;
		t2 = cnt2.QuadPart;
		f = freq.QuadPart;
		aligned_result += ((t2-t1) / (f/1000.0)); // get millisecond
		printf("consumed milliseconds: %f\n", (t2-t1) / (f/1000.0));
		printf("start unaligned memcpy...\n");
		QueryPerformanceFrequency(&freq);
		QueryPerformanceCounter( &cnt );
		for (i=0;i<100000;i++){
			memcpy((void*)(str1+0x1),(void*)(str2+0x7),MAX_SIZE);	// unaligned
		}
		QueryPerformanceCounter( &cnt2 );
		t1 = cnt.QuadPart;
		t2 = cnt2.QuadPart;
		f = freq.QuadPart;
		unaligned_result += ((t2-t1) / (f/1000.0));	// get millisecond
		printf("consumed milliseconds: %f\n", (t2-t1) / (f/1000.0));
	}
	printf("Aligned AVG: %f, Unaligned AVG: %f\n",
	aligned_result/MAX_EXPERIMENT, unaligned_result/MAX_EXPERIMENT);
	getchar();
	return 0;
}


==> code/race.c <==
/*
    Filename: noatomic.c
    Compile this code with: gcc -o noatomic noatomic.c -m32 -lpthread
    
    The running environment should be "multi-core"
    func1 writes 0x41414141 to lock variable
    func2 writes 0x42424242 to lock variable
    however, we can observe lock variable state of 0x42424141
    this happens because lock variable is placed unaligned
    across the border of two cache line, which breaks the atomicity of {mov r/m, imm}.
*/

#include <stdio.h>
#include <pthread.h>
#include <sys/mman.h>

void* func1(void* a){
    asm(
        "movl $0x66666ffe, %eax\n"
        "START1:\n"
        "movl $0x41414141, 0x0(%eax)\n"
        "jmp START1\n"
    );
}

void* func2(void* a){
    asm(
        "movl $0x66666ffe, %eax\n"
        "START2:\n"
        "movl $0x42424242, 0x0(%eax)\n"
        "jmp START2\n"
    );
}

int main(){
        
    mmap((void*)0x66666000, 0x2000, PROT_READ|PROT_WRITE, MAP_ANONYMOUS|MAP_FIXED|MAP_PRIVATE, -1, 0);

    pthread_t th;
    pthread_create( &th, 0, func1, 0);
    pthread_detach( th );
    pthread_create( &th, 0, func2, 0);
    pthread_detach( th );
    
    long* lock = (long*)0x66666ffe;
    while(*lock != 0x42424141){
        // normally, we cannot exit this loop
    }

    printf("mov instruction atomicity is broken by unaligned access.\n");
    return 0;
}

